Characterizing high-dimensional quantum contextuality

As a phenomenon encompassing measurement incompatibility and Bell nonlocality, quantum contextuality is not only central to our understanding of quantum mechanics, but also an essential resource in many quantum information processing tasks. The dimension-dependent feature of quantum contextuality is known ever since its discovery, but systematic methods for characterizing the quantum contextuality in systems with fixed dimension are still lacking. In this work, we solve this problem. We provide systematic and reliable methods for verifying whether or not an obtained probability distribution can result from a $d$-dimensional quantum system, as well as calculating finite-dimensional violation of a general noncontextuality inequality. As an application, our methods reveal the non-convex structure of finite-dimensional quantum contextuality.

==> code/ThetaLowerQP.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "938fdd07",
   "metadata": {},
   "source": [
    "# Lower bound of $\\vartheta^d(G, w)$\n",
    "\n",
    "## Method 1: seesaw algorithm based on quadratic programming\n",
    "\n",
    "$\\vartheta^d(G, w)$ is defined as\n",
    "\n",
    "(Eq. 1)\n",
    "$$\\begin{align}\n",
    "\\max_{X}\\quad & \\sum_{i=1}^n w_i |X_{0i}|^2\\\\\n",
    "\\mathrm{s.t.}\\quad & \\mathrm{diag}(X) = 1,\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& X \\ge 0, ~ \\mathrm{rank}(X) = d.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "This is equivalent to the following optimization in the limit $\\eta\\to+\\infty$\n",
    "\n",
    "(Eq. 2)\n",
    "$$\\begin{align}\n",
    "\\max_{X, Y}\\quad & \\sum_{i=1}^n w_i |X_{0i}|^2 - \\eta \\|X - Y\\|_F^2\\\\\n",
    "\\mathrm{s.t.}\\quad & X = X^\\dagger, ~ \\mathrm{diag}(X) = 1,\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& Y\\ge 0, ~ \\mathrm{rank}(Y) = d.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "This can be solved by alternatingly performing the following two optimization problems\n",
    "\n",
    "(Eq. 3)\n",
    "$$\\begin{align}\n",
    "\\max_{X}\\quad & \\sum_{i=1}^n w_i |X_{0i}|^2 - \\|X - Y_\\star\\|_F^2\\\\\n",
    "\\mathrm{s.t.}\\quad & X = X^\\dagger, ~ \\mathrm{diag}(X) = 1,\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "(Eq. 4)\n",
    "$$\\begin{align}\n",
    "\\max_{X}\\quad & \\sum_{i=1}^n w_i |X_{\\star 0i}|^2 - \\|X_\\star - Y\\|_F^2\\\\\n",
    "\\mathrm{s.t.}\\quad & Y\\ge 0, ~ \\mathrm{rank}(Y) = d.\n",
    "\\end{align}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "89a20db2",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cvx\n",
    "import networkx as nx\n",
    "import scipy.linalg as lin\n",
    "from scipy.stats import unitary_group, ortho_group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "8ad29269",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "w = [1. 1. 1. 1. 1. 1. 1. 1. 1.]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_19531/1532849509.py:9: FutureWarning: adjacency_matrix will return a scipy.sparse array instead of a matrix in Networkx 3.0.\n",
      "  G = nx.adjacency_matrix(graph, dtype=float).todense()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define the graph (in graph6 format)\n",
    "graph = nx.from_graph6_bytes(b'H{O_okK')\n",
    "\n",
    "# draw the graph\n",
    "nx.draw_networkx(graph)\n",
    "\n",
    "\n",
    "# G is the adjacency matrix\n",
    "G = nx.adjacency_matrix(graph, dtype=float).todense()\n",
    "#print(\"The adjacency matrix:\\n\", G)\n",
    "\n",
    "\n",
    "# n is the number of vertices\n",
    "n = G.shape[0]\n",
    "#print(\"Number of vertices:\", n)\n",
    "\n",
    "# w_i\n",
    "w = np.ones(n)\n",
    "\n",
    "print(\"w =\", w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "1cf7f4eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# edge indexing\n",
    "GE = np.zeros((n+1, n+1))\n",
    "GE[1:, 1:] = G\n",
    "GE = GE.astype(bool)\n",
    "\n",
    "# diag indexing\n",
    "DD = np.identity(n+1).astype(bool)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "29333f74",
   "metadata": {},
   "outputs": [],
   "source": [
    "# the objective function\n",
    "\n",
    "def obj(X, Y, eta):\n",
    "    return w @ np.abs(X[0, 1:])**2 - eta * lin.norm(X - Y)**2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "1379eff1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Explicit solution to (Eq. 3)\n",
    "# eta=None is used for \\min_{X, Y} ||X - Y||_F\n",
    "\n",
    "def altQP(Y, eta=None):\n",
    "    Y[DD] = 1\n",
    "    Y[GE] = 0\n",
    "    \n",
    "    if eta != None:\n",
    "        Y[0, 1:] = (2 * eta * Y[0, 1:]) / (2 * eta - w)\n",
    "        Y[1:, 0] = (2 * eta * Y[1:, 0]) / (2 * eta - w)\n",
    "    \n",
    "    return Y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "eed0d439",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Explicit solution to (Eq. 4)\n",
    "\n",
    "def altRank(X):\n",
    "    v, U = lin.eigh(X)\n",
    "    v[v < 0] = 0\n",
    "    v[0:n-d+1] = 0\n",
    "        \n",
    "    return U @ np.diag(v) @ U.conj().T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c313498b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max = 3.3333333332552093 \t|| X - Y || = 7.416784308911301e-12\n",
      "max = 3.333333333255934 \t|| X - Y || = 7.41215483755194e-12\n",
      "max = 3.333333333255991 \t|| X - Y || = 7.412420967070349e-12\n",
      "max = 3.3333333332538904 \t|| X - Y || = 7.426024707979362e-12\n",
      "max = 3.3333333332559754 \t|| X - Y || = 7.411823976664176e-12\n"
     ]
    }
   ],
   "source": [
    "# Implement the seesaw algorithm\n",
    "\n",
    "# dimention to test\n",
    "d = 3\n",
    "\n",
    "# number of different initial values to try\n",
    "num = 5\n",
    "\n",
    "# eta\n",
    "eta = 10\n",
    "\n",
    "# tolerance\n",
    "tol = 1e-12\n",
    "\n",
    "\n",
    "for i in range(num):\n",
    "\n",
    "    # Choose a random Y\n",
    "    U = unitary_group.rvs(n+1)\n",
    "    D = np.zeros(n+1)\n",
    "    D[n-d+1:] = np.random.rand(d)\n",
    "    Y = U @ np.diag(np.abs(D)) @ U.conj().T\n",
    "\n",
    "    # perform the optimization in (Eq. 2)\n",
    "\n",
    "    val = - np.inf\n",
    "    err = np.inf\n",
    "\n",
    "    while err > tol:\n",
    "\n",
    "        X = altQP(Y, eta)\n",
    "        Y = altRank(X)\n",
    "\n",
    "        err = obj(X, Y, eta) - val\n",
    "        val = obj(X, Y, eta)\n",
    "\n",
    "    #print(obj(X, Y, eta), lin.norm(X-Y), err)\n",
    "\n",
    "    # perform the optimization \\min_{X, Y}||X - Y||_F\n",
    "\n",
    "    diff = - np.inf\n",
    "    err = np.inf\n",
    "\n",
    "    while np.abs(err) > tol:\n",
    "\n",
    "        X = altQP(Y)\n",
    "        Y = altRank(X)\n",
    "\n",
    "        err = lin.norm(X-Y) - diff\n",
    "        diff = lin.norm(X-Y)\n",
    "\n",
    "    print(\"max =\", w @ np.abs(X[0,1:])**2, \"\\t|| X - Y || =\", diff)\n",
    "    #print(err)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5b658af2",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/ThetaLowerSDP.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "4853c4ee",
   "metadata": {},
   "source": [
    "# Lower bound of $\\vartheta^d(G, w)$\n",
    "\n",
    "## Method 1: seesaw algorithm based on semidefinite programming (applicable to positive weights only)\n",
    "\n",
    "When all the weights $w_i$ are positive, $\\vartheta^d(G, w)$ can also be expressed as\n",
    "\n",
    "(Eq. 1)\n",
    "$$\\begin{align}\n",
    "\\max_{X}\\quad & \\lambda_{\\max}(M)\\\\\n",
    "\\mathrm{s.t.}\\quad & M_{ii} = w_i,\\\\\n",
    "& M_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& M \\ge 0, ~ \\mathrm{rank}(M) = d.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "This is equivalent to the following optimization in the limit $\\varepsilon\\to 0^+$\n",
    "\n",
    "(Eq. 2)\n",
    "$$\\begin{align}\n",
    "\\max_{M, X}\\quad & \\varepsilon^{-1}(\\mathrm{Tr}(MX) - \\sum_{i=1}^n w_i)\\\\\n",
    "\\mathrm{s.t.} \\quad & M \\ge 0, ~ M_{ii} = w_i,\\\\\n",
    "& M_{ij} = 0 ~~ \\text{for} ~~ {i,j}\\in E,\\\\\n",
    "& \\lambda(X) = (1 + \\varepsilon, \\underbrace{1,\\dots,1}_{d-1~\\text{times}},\\underbrace{0,\\dots,0}_{n-d~\\text{times}}).\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "This can be solved by alternatingly performing the following two optimization problems\n",
    "\n",
    "(Eq. 3)\n",
    "$$\\begin{align}\n",
    "\\max_{M}\\quad & \\varepsilon^{-1}(\\mathrm{Tr}(MX_\\star) - \\sum_{i=1}^n w_i)\\\\\n",
    "\\mathrm{s.t.} \\quad & M \\ge 0, ~ M_{ii} = w_i,\\\\\n",
    "& M_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E.\\\\\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "(Eq. 4)\n",
    "$$\\begin{align}\n",
    "\\max_{X, Y}\\quad & \\varepsilon^{-1}(\\mathrm{Tr}(M_\\star X) - \\sum_{i=1}^n w_i)\\\\\n",
    "\\mathrm{s.t.} \\quad & \\lambda(X) = (1 + \\varepsilon, \\underbrace{1,\\dots,1}_{d-1~\\text{times}},\\underbrace{0,\\dots,0}_{n-d~\\text{times}}).\n",
    "\\end{align}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "62bc50c7",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cvx\n",
    "import networkx as nx\n",
    "import scipy.linalg as lin\n",
    "from scipy.stats import unitary_group, ortho_group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "07d2bf57",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "w = [1. 1. 1. 1. 1. 1. 1. 1. 1.]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_23049/1532849509.py:9: FutureWarning: adjacency_matrix will return a scipy.sparse array instead of a matrix in Networkx 3.0.\n",
      "  G = nx.adjacency_matrix(graph, dtype=float).todense()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define the graph (in graph6 format)\n",
    "graph = nx.from_graph6_bytes(b'H{O_okK')\n",
    "\n",
    "# draw the graph\n",
    "nx.draw_networkx(graph)\n",
    "\n",
    "\n",
    "# G is the adjacency matrix\n",
    "G = nx.adjacency_matrix(graph, dtype=float).todense()\n",
    "#print(\"The adjacency matrix:\\n\", G)\n",
    "\n",
    "\n",
    "# n is the number of vertices\n",
    "n = G.shape[0]\n",
    "#print(\"Number of vertices:\", n)\n",
    "\n",
    "# w_i\n",
    "w = np.ones(n)\n",
    "\n",
    "print(\"w =\", w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a68fc5d3",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define the SDP\n",
    "\n",
    "# resacle the parameters to make the problem DPP\n",
    "# https://www.cvxpy.org/tutorial/advanced/index.html#disciplined-parametrized-programming\n",
    "einv = cvx.Parameter(nonneg=True) # 1 / eps\n",
    "Xeinv = cvx.Parameter((n, n), hermitian=True) # X / eps\n",
    "\n",
    "M = cvx.Variable((n, n), hermitian=True)\n",
    "\n",
    "obj = cvx.Maximize(cvx.trace(cvx.real(M @ Xeinv)) - np.sum(w) * einv)\n",
    "\n",
    "cons = [cvx.diag(M) == w,\n",
    "       cvx.multiply(G, M) == 0,\n",
    "       M >> 0]\n",
    "\n",
    "prob = cvx.Problem(obj, cons)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ccb62e69",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max = 3.3333333061822845 \tsum of the smallest n - d + 1 eigenvalues of M: 4.055682843402437e-09\n",
      "max = 3.333333306751543 \tsum of the smallest n - d + 1 eigenvalues of M: 2.9882169881573442e-09\n",
      "max = 3.3333333097661555 \tsum of the smallest n - d + 1 eigenvalues of M: 2.5609199271105657e-09\n",
      "max = 3.3333333125516553 \tsum of the smallest n - d + 1 eigenvalues of M: 2.7191945468000268e-09\n",
      "max = 3.3333333061241497 \tsum of the smallest n - d + 1 eigenvalues of M: 5.199645164006417e-09\n"
     ]
    }
   ],
   "source": [
    "# Implement the seesaw algorithm\n",
    "\n",
    "# dimention to test\n",
    "d = 3\n",
    "\n",
    "# number of different initial values to try\n",
    "num = 5\n",
    "\n",
    "# epsilon\n",
    "e = 1\n",
    "\n",
    "# tolerance\n",
    "tol = 1e-8\n",
    "\n",
    "for i in range(num):\n",
    "\n",
    "    D = np.diag([0]*(n-d) + [1]*(d-1) + [1+e])\n",
    "\n",
    "    err = np.Inf\n",
    "    val = -np.Inf\n",
    "    \n",
    "    # Choose a random X\n",
    "    U =  unitary_group.rvs(n)\n",
    "\n",
    "    while err > tol:\n",
    "\n",
    "        einv.value = 1 / e\n",
    "        Xeinv.value = U @ D @ U.T.conj() / e\n",
    "        prob.solve(solver=\"MOSEK\", verbose=False)\n",
    "        err = prob.value - val\n",
    "        val = prob.value\n",
    "        v, U = lin.eigh(M.value)\n",
    "        #print(val)\n",
    "\n",
    "    print(\"max =\", val, \"\\tsum of the smallest n - d + 1 eigenvalues of M:\", sum(v[0:n-d]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "aee0c4e6",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/ThetaUpper.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "9938d6fc",
   "metadata": {},
   "source": [
    "# Upper bound of $\\tilde\\vartheta^d(G, w)$ and $\\vartheta^d(G, w)$\n",
    "\n",
    "$\\tilde\\vartheta^d(G, w)$ is defined as\n",
    "\n",
    "(Eq. 1)\n",
    "$$\\begin{align}\n",
    "\\max_{X}\\quad & \\sum_{i=1}^n w_i X_{ii}\\\\\n",
    "\\mathrm{s.t.}\\quad & X_{00} = 1, ~ X_{0i} = X_{ii},\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& X \\ge 0, ~ \\mathrm{rank}(X) = d.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "$\\tilde\\vartheta^d(G, w)$ can be written the following convex optimization problem\n",
    "\n",
    "(Eq. 1)\n",
    "$$\\begin{align}\n",
    "\\max_{\\Phi_{AB}}\\quad & \\mathrm{Tr}[(|0\\rangle\\langle 0|\\otimes\\mathbb{I}_d\\otimes\\sum_{i=1}^nw_i|i\\rangle\\langle i|\\otimes\\mathbb{I}_d)\\Phi_{AB} ]\\\\\n",
    "\\mathrm{s.t.}\\quad & \\Phi_{AB}\\in\\mathrm{SEP}, ~ V_{AB}\\Phi_{AB} = \\Phi_{AB},\\\\\n",
    "& \\mathrm{Tr}[(|0\\rangle\\langle 0|\\otimes\\mathbb{I}_d\\otimes|0\\rangle\\langle 0|\\otimes\\mathbb{I}_d)\\Phi_{AB}] = 1,\\\\\n",
    "& \\mathrm{Tr}_A[(|i\\rangle\\langle j|\\otimes\\mathbb{I}_d\\otimes\\mathbb{I}_B)\\Phi_{AB} ] = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& \\mathrm{Tr}_A[(|0\\rangle\\langle i|\\otimes\\mathbb{I}_d\\otimes\\mathbb{I}_B)\\Phi_{AB} ] = \n",
    "\\mathrm{Tr}_A[(|i\\rangle\\langle i|\\otimes\\mathbb{I}_d\\otimes\\mathbb{I}_B)\\Phi_{AB} ].\\\\\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "Consider the PPT relaxation, the problem is feasible only if the solution of the following optimization is nonnegative.\n",
    "\n",
    "(Eq. 2)\n",
    "$$\\begin{align}\n",
    "\\max_{\\Phi_I,~\\Phi_V}\\quad &  \\mathrm{Tr}[(|0\\rangle\\langle 0|\\otimes\\sum_{i=1}^nw_i|i\\rangle\\langle i|) (d^2 \\Phi_I + d \\Phi_V)]\\\\\n",
    "\\mathrm{s.t.}~~~\\quad & \\Phi_I + \\Phi_V \\ge 0, ~ \\Phi_I - \\Phi_V \\ge 0, ~\n",
    "\\Phi_I^{T_{A_1}} \\ge 0, ~ \\Phi_I^{T_{A_1}} + d\\Phi_V^{T_{A_1}} \\ge 0,\\\\\n",
    "& \\Phi_V = V_{A_1B_1} \\Phi_I, ~ \\mathrm{Tr}[(|0\\rangle\\langle 0|\\otimes|0\\rangle\\langle 0|) (d^2 \\Phi_I + d \\Phi_V)] = 1\\\\\n",
    "& \\mathrm{Tr}_{A_1}[(|i\\rangle\\langle j|\\otimes\\mathbb{I}_{n+1}) (d^2 \\Phi_I + d \\Phi_V)] = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& \\mathrm{Tr}_{A_1}[(|0\\rangle\\langle i|\\otimes\\mathbb{I}_{n+1}) (d^2 \\Phi_I + d \\Phi_V)] = \\mathrm{Tr}_{A_1}[(|i\\rangle\\langle i|\\otimes\\mathbb{I}_{n+1}) (d^2 \\Phi_I + d \\Phi_V)].\\\\\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "In principle, $\\Phi_I$ and $\\Phi_V$ should be Hermitian matrices. However, as all the parameters involved in (Eq. 2) are real, $\\Phi_I$ and $\\Phi_V$ can be restricted to be real symmetric matrices. In addition, some extra constraints, e.g., the basis indetity and the obtained lower bounds for $\\tilde\\vartheta^d(G, w)$ and $\\vartheta^d(G, w)$, can also be utilized for improving the upper bounds."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "dd850947",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cvx\n",
    "import networkx as nx\n",
    "import scipy.linalg as lin"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "22d6238e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "w = [1. 1. 1. 1. 1. 1. 1. 1. 1.]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_27105/1532849509.py:9: FutureWarning: adjacency_matrix will return a scipy.sparse array instead of a matrix in Networkx 3.0.\n",
      "  G = nx.adjacency_matrix(graph, dtype=float).todense()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define the graph (in graph6 format)\n",
    "graph = nx.from_graph6_bytes(b'H{O_okK')\n",
    "\n",
    "# draw the graph\n",
    "nx.draw_networkx(graph)\n",
    "\n",
    "\n",
    "# G is the adjacency matrix\n",
    "G = nx.adjacency_matrix(graph, dtype=float).todense()\n",
    "#print(\"The adjacency matrix:\\n\", G)\n",
    "\n",
    "\n",
    "# n is the number of vertices\n",
    "n = G.shape[0]\n",
    "#print(\"Number of vertices:\", n)\n",
    "\n",
    "# w_i\n",
    "w = np.ones(n)\n",
    "\n",
    "print(\"w =\", w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "2da1262f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# V_{A_1B_1}\n",
    "\n",
    "V = np.zeros((n + 1, n + 1, n + 1, n + 1))\n",
    "for i in range(n + 1):\n",
    "    for j in range(n + 1):\n",
    "        V[i,j,j,i] = 1\n",
    "        \n",
    "V = V.reshape(((n + 1)**2, (n + 1)**2))\n",
    "        \n",
    "# edge indexing\n",
    "GG = np.zeros([n + 1, n + 1])\n",
    "GG[1:, 1:] = G\n",
    "\n",
    "\n",
    "Wn = np.zeros([n + 1, n + 1])\n",
    "Wn[1:n+1, 1:n+1] = np.diag(w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "2ec7fa47",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Construct the SDP\n",
    "\n",
    "d = cvx.Parameter(nonneg=True) # d\n",
    "\n",
    "PhiP = cvx.Variable(((n + 1) ** 2, (n + 1) ** 2), PSD=True) # PhiI + PhiV\n",
    "PhiM = cvx.Variable(((n + 1) ** 2, (n + 1) ** 2), PSD=True) # PhiI - PhiV\n",
    "PhiT = cvx.Variable(((n + 1) ** 2, (n + 1) ** 2), PSD=True) # PhiI^T (partial transpose)\n",
    "PhiTD = cvx.Variable(((n + 1) ** 2, (n + 1) ** 2), PSD=True) # PhiI^T + d*PhiV^T\n",
    "\n",
    "\n",
    "PhiI = (PhiP + PhiM)/2\n",
    "PhiV = (PhiP - PhiM)/2\n",
    "PhiDV = d ** 2 * PhiI + d * PhiV\n",
    "\n",
    "# obj = cvx.Maximize(cvx.lambda_min(PhiP)\n",
    "#                    +cvx.lambda_min(PhiM)\n",
    "#                    +cvx.lambda_min(PhiT)\n",
    "#                    +cvx.lambda_min(PhiTK)\n",
    "#                   )\n",
    "\n",
    "\n",
    "# Express PhiDV as (n+1)*(n+1) block matrices\n",
    "Slice = [[PhiDV[i*(n+1):(i+1)*(n+1), j*(n+1):(j+1)*(n+1)]\n",
    "          for i in range(n + 1)]\n",
    "         for j in range(n + 1)]\n",
    "\n",
    "\n",
    "obj = cvx.Maximize(cvx.trace(Wn @ Slice[0][0]))\n",
    "\n",
    "cons = []\n",
    "\n",
    "cons += [V @ PhiP == PhiP, V @ PhiM == - PhiM]\n",
    "cons += [cvx.partial_transpose(PhiT, dims=[n + 1, n + 1], axis=0) == PhiI,\n",
    "         cvx.partial_transpose(PhiTD, dims=[n + 1, n + 1], axis=0) == PhiI + d * PhiV]\n",
    "\n",
    "\n",
    "cons += [cvx.multiply(np.kron(GG, np.ones([n + 1, n + 1])), PhiDV) == 0]\n",
    "cons += [Slice[0][i] == Slice[i][i] for i in range(1, n + 1)]\n",
    "cons += [PhiDV[0][0] == 1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "5dfcc38e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Naive upper bound for both theta and tilde theta: 3.36373529177744\n"
     ]
    }
   ],
   "source": [
    "d.value = 3\n",
    "\n",
    "prob = cvx.Problem(obj, cons)\n",
    "prob.solve(solver=\"MOSEK\", ignore_dpp=True, verbose=False)\n",
    "print(\"Naive upper bound for both theta and tilde theta:\", prob.value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "42d03693",
   "metadata": {},
   "outputs": [],
   "source": [
    "# extra constraints for \\theta\n",
    "\n",
    "extra = []\n",
    "\n",
    "# extra constraints from basis identities\n",
    "for cli in nx.find_cliques(graph):\n",
    "    if len(cli) == d.value:\n",
    "        extra += [sum([Slice[0][j + 1] for j in cli]) == Slice[0][0]]\n",
    "        \n",
    "# extra constraints from lower bound of \\theta\n",
    "lb = 3.33\n",
    "extra += [cvx.partial_trace(np.kron(Wn, np.identity(n + 1)) @ PhiDV, dims=[n + 1, n + 1], axis=0) >> lb * Slice[0][0]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "bde20161",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Improved upper bound for theta: 3.333333334663358\n"
     ]
    }
   ],
   "source": [
    "prob = cvx.Problem(obj, cons + extra)\n",
    "prob.solve(solver=\"MOSEK\", ignore_dpp=True, verbose=False)\n",
    "print(\"Improved upper bound for theta:\", prob.value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "da160595",
   "metadata": {},
   "outputs": [],
   "source": [
    "# extra constraints for \\tilde\\theta\n",
    "\n",
    "textra = []\n",
    "   \n",
    "# extra constraints from lower bound of \\tilde\\theta\n",
    "tlb = 3.3380\n",
    "textra += [cvx.partial_trace(np.kron(Wn, np.identity(n + 1)) @ PhiDV, dims=[n + 1, n + 1], axis=0) >> tlb * Slice[0][0]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "5075c2c2",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Improved upper bound for tilde theta: 3.3534916305131253\n"
     ]
    }
   ],
   "source": [
    "prob = cvx.Problem(obj, cons + textra)\n",
    "prob.solve(solver=\"MOSEK\", ignore_dpp=True, verbose=False)\n",
    "print(\"Improved upper bound for tilde theta:\", prob.value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7b9a8243",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/TildeThetaLowerQP.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "3bf23642",
   "metadata": {},
   "source": [
    "# Lower bound of $\\tilde\\vartheta^d(G, w)$\n",
    "\n",
    "## Method 1: seesaw algorithm based on quadratic programming\n",
    "\n",
    "$\\tilde\\vartheta^d(G, w)$ is defined as\n",
    "\n",
    "(Eq. 1)\n",
    "$$\\begin{align}\n",
    "\\max_{X}\\quad & \\sum_{i=1}^n w_i X_{ii}\\\\\n",
    "\\mathrm{s.t.}\\quad & X_{00} = 1, ~ X_{0i} = X_{ii},\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& X \\ge 0, ~ \\mathrm{rank}(X) = d.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "This is equivalent to the following optimization in the limit $\\eta\\to+\\infty$\n",
    "\n",
    "(Eq. 2)\n",
    "$$\\begin{align}\n",
    "\\max_{X, Y}\\quad & \\sum_{i=1}^n w_i X_{ii} - \\eta \\|X - Y\\|_F^2\\\\\n",
    "\\mathrm{s.t.}\\quad & X_{00} = 1, ~ X_{0i} = X_{ii},\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& Y \\ge 0, ~ \\mathrm{rank}(Y) = d.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "This can be solved by alternatingly performing the following two optimization problems\n",
    "\n",
    "(Eq. 3)\n",
    "$$\\begin{align}\n",
    "\\max_{X}\\quad & \\sum_{i=1}^n w_i X_{ii} - \\eta \\|X - Y_\\star\\|_F^2\\\\\n",
    "\\mathrm{s.t.}\\quad & X_{00} = 1, ~ X_{0i} = X_{ii},\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E.\\\\\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "(Eq. 4)\n",
    "$$\\begin{align}\n",
    "\\max_{Y}\\quad & \\sum_{i=1}^n w_i X_{\\star ii} - \\eta \\|X_\\star - Y\\|_F^2\\\\\n",
    "\\mathrm{s.t.}\\quad & Y\\ge 0, ~ \\mathrm{rank}(Y) = d.\n",
    "\\end{align}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ad7d9bb3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cvx\n",
    "import networkx as nx\n",
    "import scipy.linalg as lin\n",
    "from scipy.stats import unitary_group, ortho_group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "85c0e369",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "w = [1. 1. 1. 1. 1. 1. 1. 1. 1.]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_19760/1532849509.py:9: FutureWarning: adjacency_matrix will return a scipy.sparse array instead of a matrix in Networkx 3.0.\n",
      "  G = nx.adjacency_matrix(graph, dtype=float).todense()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define the graph (in graph6 format)\n",
    "graph = nx.from_graph6_bytes(b'H{O_okK')\n",
    "\n",
    "# draw the graph\n",
    "nx.draw_networkx(graph)\n",
    "\n",
    "\n",
    "# G is the adjacency matrix\n",
    "G = nx.adjacency_matrix(graph, dtype=float).todense()\n",
    "#print(\"The adjacency matrix:\\n\", G)\n",
    "\n",
    "\n",
    "# n is the number of vertices\n",
    "n = G.shape[0]\n",
    "#print(\"Number of vertices:\", n)\n",
    "\n",
    "# w_i\n",
    "w = np.ones(n)\n",
    "\n",
    "print(\"w =\", w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ef5b3960",
   "metadata": {},
   "outputs": [],
   "source": [
    "# edge indexing\n",
    "GE = np.zeros((n+1, n+1))\n",
    "GE[1:, 1:] = G\n",
    "GE = GE.astype(bool)\n",
    "\n",
    "# diag indexing without (0, 0)\n",
    "GD = np.identity(n+1).astype(bool)\n",
    "GD[0, 0] = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "6b524099",
   "metadata": {},
   "outputs": [],
   "source": [
    "# the objective function\n",
    "\n",
    "def obj(X, Y, eta):\n",
    "    return np.abs(w @ np.diag(X)[1:]) - eta * lin.norm(X - Y)**2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "67c10302",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Explicit solution to (Eq. 3)\n",
    "# eta=np.inf is used for \\min_{X, Y} ||X - Y||_F\n",
    "\n",
    "def altQP(Y, eta=np.inf):\n",
    "\n",
    "    Y[GE] = 0\n",
    "    \n",
    "    Y[GD] = (4 * Y[0, 1:].real + 2 * Y[GD] + w/eta) / 6\n",
    "    Y[0, 0] = 1\n",
    "    Y[0, 1:] = Y[GD]\n",
    "    Y[1:, 0] = Y[GD]\n",
    "    \n",
    "    return Y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "11d25d9a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Explicit solution to (Eq. 4)\n",
    "\n",
    "def altRank(X):\n",
    "    v, U = lin.eigh(X)\n",
    "    v[v < 0] = 0\n",
    "    v[0:n-d+1] = 0\n",
    "        \n",
    "    return U @ np.diag(v) @ U.conj().T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "23b4315d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max = 3.3380087899627715 \t|| X - Y || = 3.544643586589115e-11\n",
      "max = 3.2335997994485695 \t|| X - Y || = 2.9917826946200856e-11\n",
      "max = 3.2335997950281556 \t|| X - Y || = 2.991506842769711e-11\n",
      "max = 3.3176645414390316 \t|| X - Y || = 2.7417273579040274e-11\n",
      "max = 3.338008769078763 \t|| X - Y || = 3.544813867073406e-11\n",
      "max = 3.235312003315201 \t|| X - Y || = 3.328501709486455e-11\n",
      "max = 3.3380087910184053 \t|| X - Y || = 3.5451183088609186e-11\n",
      "max = 2.9999298482559027 \t|| X - Y || = 3.7068177468810385e-11\n",
      "max = 2.9999311635792734 \t|| X - Y || = 3.700983798900043e-11\n",
      "max = 3.235311989302322 \t|| X - Y || = 3.328445211671245e-11\n"
     ]
    }
   ],
   "source": [
    "# Implement the seesaw algorithm\n",
    "\n",
    "# dimention to test\n",
    "d = 3\n",
    "\n",
    "# number of different initial values to try\n",
    "num = 10\n",
    "\n",
    "# eta\n",
    "eta = 10\n",
    "\n",
    "# tolerance\n",
    "tol = 1e-12\n",
    "\n",
    "\n",
    "for i in range(num):\n",
    "\n",
    "\n",
    "    U = unitary_group.rvs(n+1)\n",
    "    D = np.zeros(n+1)\n",
    "    D[n-d+1:] = np.random.rand(d)\n",
    "    Y = U @ np.diag(np.abs(D)) @ U.conj().T\n",
    "\n",
    "    # perform the optimization in (Eq. 2)\n",
    "\n",
    "    val = - np.inf\n",
    "    err = np.inf\n",
    "\n",
    "    while err > tol:\n",
    "\n",
    "        X = altQP(Y, eta)\n",
    "        Y = altRank(X)\n",
    "\n",
    "        err = obj(X, Y, eta) - val\n",
    "        val = obj(X, Y, eta)\n",
    "\n",
    "    #print(obj(X, Y, eta), lin.norm(X-Y), err)\n",
    "\n",
    "    # perform the optimization \\min_{X, Y}||X - Y||_F\n",
    "\n",
    "    diff = - np.inf\n",
    "    err = np.inf\n",
    "\n",
    "    while np.abs(err) > tol:\n",
    "\n",
    "        X = altQP(Y)\n",
    "        Y = altRank(X)\n",
    "\n",
    "        err = lin.norm(X-Y) - diff\n",
    "        diff = lin.norm(X-Y)\n",
    "\n",
    "    print(\"max =\", np.abs(w @ np.diag(X)[1:]), \"\\t|| X - Y || =\", diff)\n",
    "    #print(err)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b27b8f04",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/TildeThetaLowerSDP.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "d3134f18",
   "metadata": {},
   "source": [
    "# Lower bound of $\\tilde\\vartheta^d(G, w)$\n",
    "\n",
    "## Method 1: seesaw algorithm based on semidefinite programming\n",
    "\n",
    "$\\tilde\\vartheta^d(G, w)$ is defined as\n",
    "\n",
    "(Eq. 1)\n",
    "$$\\begin{align}\n",
    "\\max_{X}\\quad & \\sum_{i=1}^n w_i X_{ii}\\\\\n",
    "\\mathrm{s.t.}\\quad & X_{00} = 1, ~ X_{0i} = X_{ii},\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& X \\ge 0, ~ \\mathrm{rank}(X) = d.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "This is equivalent to the following optimization in the limit $\\eta\\to+\\infty$\n",
    "\n",
    "(Eq. 2)\n",
    "$$\\begin{align}\n",
    "\\max_{X, P}\\quad & \\sum_{i=1}^n w_i X_{ii} - \\eta \\mathrm{Tr}(PX)\\\\\n",
    "\\mathrm{s.t.}\\quad & X \\ge 0, ~ X_{00} = 1, ~ X_{0i} = X_{ii},\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& P\\ge 0, ~ P^2 = P, ~ \\mathrm{rank}(P) = n - d + 1.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "This can be solved by alternatingly performing the following two optimization problems\n",
    "\n",
    "(Eq. 3)\n",
    "$$\\begin{align}\n",
    "\\max_{X}\\quad & \\sum_{i=1}^n w_i X_{ii} - \\eta \\mathrm{Tr}(P_\\star X)\\\\\n",
    "\\mathrm{s.t.}\\quad & X \\ge 0, ~ X_{00} = 1, ~ X_{0i} = X_{ii},\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E.\\\\\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "(Eq. 4)\n",
    "$$\\begin{align}\n",
    "\\max_{P}\\quad & \\sum_{i=1}^n w_i X_{\\star ii} - \\eta \\mathrm{Tr}(PX_\\star)\\\\\n",
    "\\mathrm{s.t.}\\quad & P\\ge 0, ~ P^2 = P, ~ \\mathrm{rank}(P) = n - d + 1.\n",
    "\\end{align}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "51bf49d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cvx\n",
    "import networkx as nx\n",
    "import scipy.linalg as lin\n",
    "from scipy.stats import unitary_group, ortho_group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d8b08d88",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "w = [1. 1. 1. 1. 1. 1. 1. 1. 1.]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_26268/1532849509.py:9: FutureWarning: adjacency_matrix will return a scipy.sparse array instead of a matrix in Networkx 3.0.\n",
      "  G = nx.adjacency_matrix(graph, dtype=float).todense()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define the graph (in graph6 format)\n",
    "graph = nx.from_graph6_bytes(b'H{O_okK')\n",
    "\n",
    "# draw the graph\n",
    "nx.draw_networkx(graph)\n",
    "\n",
    "\n",
    "# G is the adjacency matrix\n",
    "G = nx.adjacency_matrix(graph, dtype=float).todense()\n",
    "#print(\"The adjacency matrix:\\n\", G)\n",
    "\n",
    "\n",
    "# n is the number of vertices\n",
    "n = G.shape[0]\n",
    "#print(\"Number of vertices:\", n)\n",
    "\n",
    "# w_i\n",
    "w = np.ones(n)\n",
    "\n",
    "print(\"w =\", w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "978bbee0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define the SDP\n",
    "\n",
    "Id = np.identity(n + 1)\n",
    "\n",
    "# resacle the parameters to make the problem DPP\n",
    "# https://www.cvxpy.org/tutorial/advanced/index.html#disciplined-parametrized-programming\n",
    "eP = cvx.Parameter((n + 1, n + 1), hermitian=True) # eta * P\n",
    "\n",
    "X = cvx.Variable((n + 1, n + 1), hermitian=True)\n",
    "\n",
    "obj = cvx.Maximize(w @ cvx.real(cvx.diag(X)[1:]) - cvx.trace(cvx.real(eP@X)))\n",
    "cons = [cvx.multiply(G, X[1:,1:]) == 0,\n",
    "        X[0, 0] == 1, X[0] == cvx.diag(X),\n",
    "        X >> 0]\n",
    "\n",
    "prob = cvx.Problem(obj, cons)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "2b059593",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max = 3.317667213808877 \tsum of the smallest n - d + 1 eigenvalues of X: 1.8003179305230744e-08\n",
      "max = 3.0000000045869846 \tsum of the smallest n - d + 1 eigenvalues of X: 2.357995303689711e-07\n",
      "max = 3.2360679694299925 \tsum of the smallest n - d + 1 eigenvalues of X: 2.5711613556999732e-08\n",
      "max = 3.3380444523182216 \tsum of the smallest n - d + 1 eigenvalues of X: 1.7333177736208255e-09\n",
      "max = 3.338044449692453 \tsum of the smallest n - d + 1 eigenvalues of X: 1.7438032288020829e-09\n",
      "max = 3.2360679628817097 \tsum of the smallest n - d + 1 eigenvalues of X: 4.145912372984068e-08\n",
      "max = 3.338044450963661 \tsum of the smallest n - d + 1 eigenvalues of X: 1.7291459232091529e-09\n",
      "max = 3.338044448851919 \tsum of the smallest n - d + 1 eigenvalues of X: 1.7330103048697873e-09\n",
      "max = 3.2360679737434803 \tsum of the smallest n - d + 1 eigenvalues of X: 7.863845783841137e-09\n",
      "max = 3.2360679760098052 \tsum of the smallest n - d + 1 eigenvalues of X: 3.320374704057286e-08\n"
     ]
    }
   ],
   "source": [
    "# Implement the seesaw algorithm\n",
    "\n",
    "# dimention to test\n",
    "d = 3\n",
    "\n",
    "# number of different initial values to try\n",
    "num = 10\n",
    "\n",
    "# eta\n",
    "eta = 1\n",
    "\n",
    "# tolerance\n",
    "tol = 1e-8\n",
    "\n",
    "\n",
    "eD = np.diag([eta]*(n - d + 1) + [0]*d)\n",
    "\n",
    "\n",
    "for i in range(num):\n",
    "\n",
    "    U = unitary_group.rvs(n + 1)\n",
    "\n",
    "    eP.value = eta * U[0:n-d+1].conj().T @ U[0:n-d+1]\n",
    "\n",
    "    err = np.inf\n",
    "    val = - np.inf\n",
    "\n",
    "    while err > tol:\n",
    "\n",
    "        prob.solve(solver=\"MOSEK\")\n",
    "\n",
    "        v, U = lin.eigh(X.value)\n",
    "\n",
    "        eP.value = U @ eD @ U.conj().T\n",
    "\n",
    "        err = prob.value - val\n",
    "        val = prob.value\n",
    "\n",
    "        \n",
    "    print(\"max =\", val, \"\\tsum of the smallest n - d + 1 eigenvalues of X:\", sum(v[0:n-d+1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f71a575d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/VerifyInnerQP.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "01aac949",
   "metadata": {},
   "source": [
    "# Inner approximation: verify whether a given behavior $\\vec{p}$ is in $\\mathcal{Q}_d$\n",
    "\n",
    "## Method 1: seesaw algorithm with quadratic programming\n",
    "\n",
    "\n",
    "\n",
    "A quantum behavior satisfies $\\vec{p} = (p_1, p_2, ..., p_n)\\in\\mathcal{Q}_d$ if and only if the solution of the following optimization is zero.\n",
    "\n",
    "(Eq. 1)\n",
    "$$\\begin{align}\n",
    "\\min_{X, Y}\\quad & \\|X - Y\\|_F\\\\\n",
    "\\mathrm{s.t.}\\quad & X = X^\\dagger, ~ \\mathrm{diag}(X) = 1,\\\\\n",
    "& X_{0i} = X_{i0} = \\sqrt{p_i},\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& Y\\ge 0, ~ \\mathrm{rank}(Y) = d.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "This can be solved by alternatingly performing the following two optimization problems\n",
    "\n",
    "(Eq. 2)\n",
    "$$\\begin{align}\n",
    "\\min_{X}\\quad & \\|X - Y_\\star\\|_F\\\\\n",
    "\\mathrm{s.t.}\\quad & X = X^\\dagger, ~ \\mathrm{diag}(X) = 1,\\\\\n",
    "& X_{0i} = X_{i0} = \\sqrt{p_i},\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "(Eq. 3)\n",
    "$$\\begin{align}\n",
    "\\min_{Y}\\quad & \\|X_\\star - Y\\|_F\\\\\n",
    "\\mathrm{s.t.}\\quad & Y\\ge 0, ~ \\mathrm{rank}(Y) = d.\n",
    "\\end{align}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "624d3ff8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cvx\n",
    "import networkx as nx\n",
    "import scipy.linalg as lin\n",
    "from scipy.stats import unitary_group, ortho_group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "4d39f2fc",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_19796/811224743.py:9: FutureWarning: adjacency_matrix will return a scipy.sparse array instead of a matrix in Networkx 3.0.\n",
      "  G = nx.adjacency_matrix(graph, dtype=float).todense()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define the graph (in graph6 format)\n",
    "graph = nx.from_graph6_bytes(b'H{O_okK')\n",
    "\n",
    "# draw the graph\n",
    "nx.draw_networkx(graph)\n",
    "\n",
    "\n",
    "# G is the adjacency matrix\n",
    "G = nx.adjacency_matrix(graph, dtype=float).todense()\n",
    "#print(\"The adjacency matrix:\\n\", G)\n",
    "\n",
    "\n",
    "# n is the number of vertices\n",
    "n = G.shape[0]\n",
    "#print(\"Number of vertices:\", n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "19f280a6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# edge indexing\n",
    "GE = np.zeros((n+1, n+1))\n",
    "GE[1:, 1:] = G\n",
    "GE = GE.astype(bool)\n",
    "\n",
    "# diag indexing\n",
    "DD = np.identity(n+1).astype(bool)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "bd3cf23d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# explicit solution to (Eq. 2)\n",
    "\n",
    "def altQP(Y, p):\n",
    "\n",
    "    Y[GE] = 0\n",
    "    Y[DD] = 1\n",
    "    Y[0, 1:] = np.sqrt(p)\n",
    "    Y[1:, 0] = np.sqrt(p)\n",
    "    \n",
    "    return Y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "e28b093d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# explicit solution to (Eq. 3)\n",
    "\n",
    "def altRank(X, d):\n",
    "    v, U = lin.eigh(X)\n",
    "    v[v < 0] = 0\n",
    "    v[0:n+1-d] = 0\n",
    "        \n",
    "    return U @ np.diag(v) @ U.conj().T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "c319428f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Implement the seesaw algorithm\n",
    "\n",
    "# Inputs:\n",
    "# p is the behavior to test\n",
    "# d is the dimension to test\n",
    "# num is the number of different initial P_\\star to try (default = 5)\n",
    "# tol is the tolerance for convergence testing  (default = 1e-12)\n",
    "\n",
    "# Output: the minial ||X - Y|| found\n",
    "\n",
    "\n",
    "\n",
    "def verify(p, d, num=5, tol=1e-12):\n",
    "\n",
    "    # initial the minimum of ||X -Y || to be infinity\n",
    "    xm = np.inf\n",
    "    \n",
    "    for i in range(num):\n",
    "\n",
    "        U = unitary_group.rvs(n+1)\n",
    "        D = np.zeros(n+1)\n",
    "        D[n+1-d:] = np.random.randn(d)\n",
    "        Y = U @ np.diag(np.abs(D)) @ U.conj().T\n",
    "\n",
    "        val = np.inf\n",
    "        err = np.inf\n",
    "\n",
    "        while err > tol:\n",
    "\n",
    "            X = altQP(Y, p)\n",
    "            Y = altRank(X, d)\n",
    "\n",
    "            err = val - lin.norm(X - Y)\n",
    "            val = lin.norm(X - Y)\n",
    "        #print(val, err)\n",
    "        if val < xm:\n",
    "            xm = val\n",
    "            \n",
    "    return xm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "b6b81b3a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "p3 = (p1 + p2) / 2 ? True\n"
     ]
    }
   ],
   "source": [
    "p1 = np.array([1/3,1/3,1/3,1/3,1/3,1/3,1/3,1/3,1/3])\n",
    "p2 = np.array([1/2,1/4,1/4,1/2,0,0,1/4,1/4,1])\n",
    "p3 = np.array([5/12,7/24,7/24,5/12,1/6,1/6,7/24,7/24,2/3])\n",
    "\n",
    "print(\"p3 = (p1 + p2) / 2 ?\", np.allclose(p3, (p1 + p2) / 2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "70548cc0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.6988239906290257e-10\n",
      "7.997446067473254e-11\n",
      "0.03770130255456643\n"
     ]
    }
   ],
   "source": [
    "print(verify(p=p1, d=3))\n",
    "print(verify(p=p2, d=3))\n",
    "print(verify(p=p3, d=3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "36a56790",
   "metadata": {},
   "outputs": [],
   "source": [
    "p4 = np.array([1/3,1/3,1/3,0,2/3,1/3,0,0,1/3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "c7367e13",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.003159722327753625\n"
     ]
    }
   ],
   "source": [
    "print(verify(p=p4, d=4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6f997d95",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/VerifyInnerSDP.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Inner approximation: verify whether a given behavior $\\vec{p}$ is in $\\mathcal{Q}_d$\n",
    "\n",
    "## Method 2: seesaw algorithm with semidefinite programming\n",
    "\n",
    "\n",
    "\n",
    "A quantum behavior satisfies $\\vec{p} = (p_1, p_2, ..., p_n)\\in\\mathcal{Q}_d$ if and only if the solution of the following optimization is zero.\n",
    "\n",
    "(Eq. 1)\n",
    "$$\\begin{align}\n",
    "\\min_{X, P}\\quad & \\mathrm{Tr}(XP)\\\\\n",
    "\\mathrm{s.t.}\\quad & X \\ge 0, ~ \\mathrm{diag}(X) = 1, ~ X_{0i} = \\sqrt{p_i},\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& P\\ge 0, ~ P^2 = P, ~ \\mathrm{rank}(P) = n - d + 1.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "This can be solved by alternatingly performing the following two optimization problems\n",
    "\n",
    "(Eq. 2)\n",
    "$$\\begin{align}\n",
    "\\min_{X}\\quad & \\mathrm{Tr}(XP_\\star)\\\\\n",
    "\\mathrm{s.t.}\\quad & X \\ge 0, ~ \\mathrm{diag}(X) = 1, ~ X_{0i} = \\sqrt{p_i},\\\\\n",
    "& X_{ij} = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E.\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "(Eq. 3)\n",
    "$$\\begin{align}\n",
    "\\min_{P}\\quad & \\mathrm{Tr}(X_\\star P)\\\\\n",
    "\\mathrm{s.t.}\\quad \n",
    "& P\\ge 0, ~ P^2 = P, ~ \\mathrm{rank}(P) = n - d + 1.\n",
    "\\end{align}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cvx\n",
    "import networkx as nx\n",
    "import scipy.linalg as lin\n",
    "from scipy.stats import unitary_group, ortho_group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_17249/811224743.py:9: FutureWarning: adjacency_matrix will return a scipy.sparse array instead of a matrix in Networkx 3.0.\n",
      "  G = nx.adjacency_matrix(graph, dtype=float).todense()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define the graph (in graph6 format)\n",
    "graph = nx.from_graph6_bytes(b'H{O_okK')\n",
    "\n",
    "# draw the graph\n",
    "nx.draw_networkx(graph)\n",
    "\n",
    "\n",
    "# G is the adjacency matrix\n",
    "G = nx.adjacency_matrix(graph, dtype=float).todense()\n",
    "#print(\"The adjacency matrix:\\n\", G)\n",
    "\n",
    "\n",
    "# n is the number of vertices\n",
    "n = G.shape[0]\n",
    "#print(\"Number of vertices:\", n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# The SDP in (Eq. 2)\n",
    "\n",
    "\n",
    "GG = np.zeros((n + 1, n + 1))\n",
    "GG[1:, 1:] = G\n",
    "\n",
    "P = cvx.Parameter((n + 1, n + 1), hermitian=True)\n",
    "\n",
    "# sqrt(p)\n",
    "proot = cvx.Parameter(n, nonneg=True)\n",
    "\n",
    "X = cvx.Variable((n + 1, n + 1), hermitian=True)\n",
    "\n",
    "\n",
    "obj = cvx.Minimize(cvx.trace(cvx.real(P @ X)))\n",
    "cons = [X >> 0, cvx.diag(X) == 1,\n",
    "        X[0, 1:] == proot,\n",
    "        cvx.multiply(GG, X) == 0,\n",
    "       ]\n",
    "\n",
    "prob = cvx.Problem(obj, cons)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Implement the seesaw algorithm\n",
    "\n",
    "# Inputs:\n",
    "# d is the dimension to test\n",
    "# num is the number of different initial P_\\star to try (default = 5)\n",
    "# tol is the tolerance for convergence testing  (default = 1e-8)\n",
    "\n",
    "# Output: the minial \\min(Tr(XP)) found\n",
    "\n",
    "\n",
    "def verify(d, num=5, tol=1e-8):\n",
    "    \n",
    "    \n",
    "    # diag of n - d + 1 projector\n",
    "    D = np.diag([1] * (n - d + 1) + [0] * d)\n",
    "    \n",
    "    \n",
    "    # initial the minimum of Tr(XP) to be infinity\n",
    "    xm = np.inf\n",
    "    \n",
    "    for i in range(num):\n",
    "\n",
    "        U = unitary_group.rvs(n + 1) \n",
    "\n",
    "        P.value = U @ D @ U.conj().T\n",
    "\n",
    "        #print(lin.eigh(P.value, eigvals_only=True))\n",
    "\n",
    "\n",
    "        err = np.inf\n",
    "        val = np.inf\n",
    "\n",
    "        while err > tol:\n",
    "\n",
    "            try:\n",
    "                prob.solve(solver=\"MOSEK\", verbose=False)\n",
    "            except:\n",
    "                prob.solve(solver=\"SCS\", eps=1e-4, verbose=False)\n",
    "\n",
    "            if prob.value == np.inf:\n",
    "                xm = np.inf\n",
    "                break\n",
    "            else:\n",
    "                w, v = lin.eigh(X.value)\n",
    "\n",
    "                P.value = v @ D @ v.conj().T\n",
    "\n",
    "                err = val - prob.value\n",
    "                val = prob.value\n",
    "\n",
    "        if prob.value == np.inf:\n",
    "            print(\"Input is not a quantum behavior for any dimension.\")\n",
    "            break\n",
    "\n",
    "        if val < xm:\n",
    "            xm = val\n",
    "    #print(xm)\n",
    "    return xm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "p3 = (p1 + p2) / 2 ? True\n"
     ]
    }
   ],
   "source": [
    "p1 = np.array([1/3,1/3,1/3,1/3,1/3,1/3,1/3,1/3,1/3])\n",
    "p2 = np.array([1/2,1/4,1/4,1/2,0,0,1/4,1/4,1])\n",
    "p3 = np.array([5/12,7/24,7/24,5/12,1/6,1/6,7/24,7/24,2/3])\n",
    "\n",
    "print(\"p3 = (p1 + p2) / 2 ?\", np.allclose(p3, (p1 + p2) / 2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.3468098466600848e-08\n",
      "1.1702427351804293e-10\n",
      "0.1754654396449999\n"
     ]
    }
   ],
   "source": [
    "proot.value = np.sqrt(p1)\n",
    "print(verify(d=3))\n",
    "proot.value = np.sqrt(p2)\n",
    "print(verify(d=3))\n",
    "proot.value = np.sqrt(p3)\n",
    "print(verify(d=3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "p4 = np.array([1/3,1/3,1/3,0,2/3,1/3,0,0,1/3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.5238872912953487\n"
     ]
    }
   ],
   "source": [
    "proot.value = np.sqrt(p4)\n",
    "print(verify(d=4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/VerifyOuter.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Outer approximation: verify whether a given behavior $\\vec{p}$ is not in $\\mathcal{Q}_d$\n",
    "\n",
    "\n",
    "A quantum behavior satisfies $\\vec{p} = (p_1, p_2, ..., p_n)\\in\\mathcal{Q}_d$ if and only if the following problem is feasible\n",
    "\n",
    "(Eq. 1)\n",
    "$$\\begin{align}\n",
    "\\mathrm{find}\\quad & \\Phi_{AB}\\in\\mathrm{SEP}\\\\\n",
    "\\mathrm{s.t.}\\quad & V_{AB}\\Phi_{AB} = \\Phi_{AB},~\\mathrm{Tr}(\\Phi_{AB}) = (n+1)^2,\\\\\n",
    "& \\mathrm{Tr}_A[(|i\\rangle\\langle j|\\otimes\\mathbb{I}_d\\otimes\\mathbb{I}_B)\\Phi_{AB} ] = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& \\mathrm{Tr}_A[(|i\\rangle\\langle i|\\otimes\\mathbb{I}_d\\otimes\\mathbb{I}_B)\\Phi_{AB} ] = \\frac{1}{n+1}\\mathrm{Tr}_A[\\Phi_{AB}],\\\\\n",
    "& \\mathrm{Tr}_A[(|0\\rangle\\langle i|\\otimes\\mathbb{I}_d\\otimes\\mathbb{I}_B)\\Phi_{AB} ] = \\frac{\\sqrt{p_i}}{n+1}\\mathrm{Tr}_A[\\Phi_{AB}].\\\\\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "Consider the PPT relaxation, the problem is feasible only if the solution of the following optimization is nonnegative.\n",
    "\n",
    "(Eq. 2)\n",
    "$$\\begin{align}\n",
    "\\max_{\\Phi_I,~\\Phi_V,~\\eta}\\quad & \\eta\\\\\n",
    "\\mathrm{s.t.}~~~\\quad & \\Phi_I + \\Phi_V \\ge \\eta \\mathbb{I}, ~ \\Phi_I - \\Phi_V \\ge \\eta \\mathbb{I},\\\\\n",
    "& \\Phi_I^{T_{A_1}} \\ge \\eta \\mathbb{I}, ~ \\Phi_I^{T_{A_1}} + d\\Phi_V^{T_{A_1}} \\ge \\eta \\mathbb{I},\\\\\n",
    "& \\Phi_V = V_{A_1B_1} \\Phi_I, ~ \\mathrm{Tr}(d \\Phi_I + \\Phi_V) = \\frac{1}{d}(n + 1)^2,\\\\\n",
    "& \\mathrm{Tr}_{A_1}[(|i\\rangle\\langle j|\\otimes\\mathbb{I}_{n+1}) (d \\Phi_I + \\Phi_V)] = 0 ~~ \\text{for} ~~ \\{i,j\\}\\in E,\\\\\n",
    "& \\mathrm{Tr}_{A_1}[(|i\\rangle\\langle i|\\otimes\\mathbb{I}_{n+1}) (d \\Phi_I + \\Phi_V)] = \\frac{1}{n+1}\\mathrm{Tr}_{A_1}[d \\Phi_I + \\Phi_V],\\\\\n",
    "& \\mathrm{Tr}_{A_1}[(|0\\rangle\\langle i|\\otimes\\mathbb{I}_{n+1}) (d \\Phi_I + \\Phi_V)] = \\frac{\\sqrt{p_i}}{n+1}\\mathrm{Tr}_{A_1}[d \\Phi_I + \\Phi_V].\\\\\n",
    "\\end{align}\n",
    "$$\n",
    "\n",
    "In principle, $\\Phi_I$ and $\\Phi_V$ should be Hermitian matrices. However, as all the parameters involved in (Eq. 2) are real, $\\Phi_I$ and $\\Phi_V$ can be restricted to be real symmetric matrices."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cvx\n",
    "import networkx as nx\n",
    "import scipy.linalg as lin"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_26875/811224743.py:9: FutureWarning: adjacency_matrix will return a scipy.sparse array instead of a matrix in Networkx 3.0.\n",
      "  G = nx.adjacency_matrix(graph, dtype=float).todense()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define the graph (in graph6 format)\n",
    "graph = nx.from_graph6_bytes(b'H{O_okK')\n",
    "\n",
    "# draw the graph\n",
    "nx.draw_networkx(graph)\n",
    "\n",
    "\n",
    "# G is the adjacency matrix\n",
    "G = nx.adjacency_matrix(graph, dtype=float).todense()\n",
    "#print(\"The adjacency matrix:\\n\", G)\n",
    "\n",
    "\n",
    "# n is the number of vertices\n",
    "n = G.shape[0]\n",
    "#print(\"Number of vertices:\", n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# V_{A_1B_1}\n",
    "\n",
    "V = np.zeros((n + 1, n + 1, n + 1, n + 1))\n",
    "for i in range(n + 1):\n",
    "    for j in range(n + 1):\n",
    "        V[i,j,j,i] = 1\n",
    "        \n",
    "V = V.reshape(((n + 1)**2, (n + 1)**2))\n",
    "        \n",
    "# edge indexing\n",
    "GG = np.zeros([n + 1, n + 1])\n",
    "GG[1:, 1:] = G\n",
    "\n",
    "#I_{(n+1)**2}\n",
    "Id = np.identity((n+1)**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Construct the SDP\n",
    "\n",
    "d = cvx.Parameter(nonneg=True) # d\n",
    "proot = cvx.Parameter(n, nonneg=True) # sqrt(p)\n",
    "\n",
    "lam = cvx.Variable()\n",
    "PhiP = cvx.Variable(((n + 1) ** 2, (n + 1) ** 2), symmetric=True) # PhiI + PhiV\n",
    "PhiM = cvx.Variable(((n + 1) ** 2, (n + 1) ** 2), symmetric=True) # PhiI - PhiV\n",
    "PhiT = cvx.Variable(((n + 1) ** 2, (n + 1) ** 2), symmetric=True) # PhiI^T (partial transpose)\n",
    "PhiTD = cvx.Variable(((n + 1) ** 2, (n + 1) ** 2), symmetric=True) # PhiI^T + d*PhiV^T\n",
    "\n",
    "\n",
    "PhiI = (PhiP + PhiM)/2\n",
    "PhiV = (PhiP - PhiM)/2\n",
    "PhiDV = d * PhiI + PhiV\n",
    "\n",
    "# obj = cvx.Maximize(cvx.lambda_min(PhiP)\n",
    "#                    +cvx.lambda_min(PhiM)\n",
    "#                    +cvx.lambda_min(PhiT)\n",
    "#                    +cvx.lambda_min(PhiTK)\n",
    "#                   )\n",
    "\n",
    "\n",
    "# Express PhiDV as (n+1)*(n+1) block matrices\n",
    "Slice = [[PhiDV[i*(n+1):(i+1)*(n+1), j*(n+1):(j+1)*(n+1)]\n",
    "          for i in range(n + 1)]\n",
    "         for j in range(n + 1)]\n",
    "\n",
    "\n",
    "obj = cvx.Maximize(lam)\n",
    "\n",
    "cons = []\n",
    "\n",
    "cons += [PhiP >> lam * Id, PhiM >> lam * Id,\n",
    "         PhiT >> lam * Id, PhiTD >> lam * Id]\n",
    "\n",
    "cons += [V @ PhiP == PhiP, V @ PhiM == - PhiM]\n",
    "cons += [cvx.partial_transpose(PhiT, dims=[n + 1, n + 1], axis=0) == PhiI,\n",
    "         cvx.partial_transpose(PhiTD, dims=[n + 1, n + 1], axis=0) == PhiI + d * PhiV]\n",
    "\n",
    "\n",
    "cons += [cvx.multiply(np.kron(GG, np.ones([n + 1, n + 1])), PhiDV) == 0]\n",
    "cons += [Slice[i][i] == Slice[0][0] for i in range(1, n + 1)]\n",
    "cons += [Slice[0][i] == proot[i-1] * Slice[0][0] for i in range(1, n + 1)]\n",
    "cons += [cvx.trace(Slice[0][0]) == (n + 1) / d]\n",
    "\n",
    "\n",
    "prob = cvx.Problem(obj, cons)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "p3 = (p1 + p2) / 2 ? True\n"
     ]
    }
   ],
   "source": [
    "p1 = np.array([1/3,1/3,1/3,1/3,1/3,1/3,1/3,1/3,1/3])\n",
    "p2 = np.array([1/2,1/4,1/4,1/2,0,0,1/4,1/4,1])\n",
    "p3 = np.array([5/12,7/24,7/24,5/12,1/6,1/6,7/24,7/24,2/3])\n",
    "\n",
    "print(\"p3 = (p1 + p2) / 2 ?\", np.allclose(p3, (p1 + p2) / 2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-8.245025400024064e-14\n",
      "-8.132511378056856e-10\n",
      "-0.0005654199794574065\n"
     ]
    }
   ],
   "source": [
    "d.value = 3\n",
    "proot.value = np.sqrt(p1)\n",
    "prob.solve(solver=\"MOSEK\", ignore_dpp=True, verbose=False)\n",
    "print(prob.value)\n",
    "proot.value = np.sqrt(p2)\n",
    "prob.solve(solver=\"MOSEK\", ignore_dpp=True, verbose=False)\n",
    "print(prob.value)\n",
    "proot.value = np.sqrt(p3)\n",
    "prob.solve(solver=\"MOSEK\", ignore_dpp=True, verbose=False)\n",
    "print(prob.value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "p4 = np.array([1/3,1/3,1/3,0,2/3,1/3,0,0,1/3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.0006065330258475833\n"
     ]
    }
   ],
   "source": [
    "d.value = 4\n",
    "proot.value = np.sqrt(p4)\n",
    "prob.solve(solver=\"MOSEK\", ignore_dpp=True, verbose=False)\n",
    "print(prob.value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

